Improved Techniques for Training GANs

We present a variety of new architectural features and training procedures that we apply to the generative adversarial networks (GANs) framework. We focus on two applications of GANs: semi-supervised learning, and the generation of images that humans find visually realistic. Unlike most work on generative models, our primary goal is not to train a model that assigns high likelihood to test data, nor do we require the model to be able to learn well without using any labels. Using our new techniques, we achieve state-of-the-art results in semi-supervised classification on MNIST, CIFAR-10 and SVHN. The generated images are of high quality as confirmed by a visual Turing test: our model generates MNIST samples that humans cannot distinguish from real data, and CIFAR-10 samples that yield a human error rate of 21.3%. We also present ImageNet samples with unprecedented resolution and show that our methods enable the model to learn recognizable features of ImageNet classes.

==> imgs/data.py <==

book = [(257, 1.059044), (512, 2.3765469), (752, 2.0676966), (992, 2.4950964), (1231, 2.430923), (1471, 3.060364), (1711, 2.7358859), (1951, 3.4099433), (2191, 3.5066824), (2431, 3.1559312), (2671, 2.8609014), (2906, 3.7583117), (3146, 4.1986256), (3387, 4.0661335), (3625, 4.3372555), (3865, 4.4445186), (4105, 4.7762895), (4345, 5.4401994), (4585, 5.3604727), (4825, 5.154922), (5065, 5.0950851), (5305, 5.311058), (5545, 4.3492999), (5776, 5.1120582), (6015, 5.4317498), (6257, 4.6204801), (6497, 5.9193115), (6737, 5.2059722), (6976, 5.2170568), (7216, 5.1730838), (7455, 5.1254592), (7694, 5.2442846), (7933, 5.0252752), (8172, 4.7800388), (8412, 4.8351684), (8643, 5.5260468), (8882, 4.9792728), (9122, 6.3032789), (9362, 5.6305175), (9601, 5.1666226), (9841, 5.191565), (10080, 5.9086275), (10321, 5.4873443), (10561, 5.647119), (10801, 6.2137337), (11041, 5.3617001), (11281, 5.5416193), (11512, 5.5726418), (11751, 5.2964931), (11991, 5.9082084), (12232, 5.380898), (12472, 5.7340817), (12711, 5.9109454), (12951, 5.979629), (13190, 5.1160693), (13431, 6.0014524), (13671, 5.4506831), (13910, 5.9084301), (14150, 5.2875309), (14382, 5.3532295), (14621, 5.7337561), (14862, 5.5124283), (15102, 5.7317233), (15342, 4.4582391), (15582, 5.4086099), (15821, 4.870275), (16060, 5.3837132), (16300, 5.4570408), (16539, 5.3404994), (16779, 5.4376178), (17019, 6.1065383), (17249, 5.5179276), (17489, 7.7097368), (17729, 6.2293315), (17968, 6.0753422), (18209, 5.8313398), (18448, 5.5629969), (18686, 6.2303185), (18926, 6.592761), (19167, 6.2820048), (19407, 6.0104985), (19647, 5.820013), (19887, 6.5885224), (20118, 5.5600576), (20357, 6.2616944), (20598, 6.2280054), (20839, 5.772613), (21078, 6.1266599), (21318, 6.8675833), (21557, 6.2620564), (21797, 6.4145818), (22037, 6.8409586), (22277, 6.5387492), (22515, 6.0178308), (22755, 5.6098423), (22985, 6.027205), (23225, 6.0306344), (23466, 6.7755651), (23707, 6.5175366), (23946, 6.8480291), (24186, 5.9071555), (24426, 6.5020547), (24665, 5.7243319), (24904, 6.4456606), (25143, 5.2221541), (25381, 7.1235728), (25619, 7.66716), (25848, 6.0523739), (26088, 6.3263063), (26328, 6.0984845), (26568, 6.1355519), (26807, 6.3128581), (27047, 6.574326), (27287, 6.3676162), (27526, 6.0987749), (27764, 6.7140546), (28004, 6.501585), (28243, 6.571053), (28483, 5.8141375), (28714, 5.8169045), (28953, 6.5730777), (29195, 7.3833838), (29435, 6.3056731), (29676, 6.4286337), (29917, 5.9740663), (30157, 7.1918526), (30396, 6.3247666), (30636, 5.7074523), (30875, 6.310173), (31116, 5.7358608), (31356, 5.8469934), (31586, 6.992981), (31827, 7.0463204), (32068, 6.404295), (32307, 6.5567589), (32547, 6.5823269), (32786, 5.9761524), (33026, 6.2276921), (33265, 6.3024502), (33505, 6.1232872), (33743, 6.1282525), (33983, 6.8938122), (34222, 6.0288491), (34454, 7.0286803), (34693, 6.4994307), (34935, 7.1735864), (35175, 6.5133615), (35414, 7.8929629), (35654, 6.906487), (35894, 7.5473166), (36144, 6.3510742), (36396, 6.3915248), (36647, 7.1937442), (36898, 7.1995502), (37156, 6.6829324), (37411, 6.7728319), (37676, 6.8016343), (37941, 6.5580964), (38205, 6.3594489), (38470, 6.0980721), (38735, 5.6013608), (39000, 6.2728744), (39265, 5.9650669), (39530, 5.9606419), (39795, 6.5886197), (40060, 6.4000664), (40325, 5.9193292), (40580, 6.8029666), (40842, 6.9824944), (41104, 5.9633684), (41365, 6.6999717), (41624, 6.1614428), (41885, 6.46596), (42146, 5.8466587), (42407, 5.8706155), (42668, 6.4361658), (42929, 6.1050439), (43190, 6.2248163), (43451, 6.9100184), (43703, 6.8111167), (43964, 6.3134031), (44225, 6.7110276), (44486, 6.9612107), (44747, 6.5560303), (45008, 6.2208905), (45269, 6.8102798), (45530, 6.6012349), (45792, 6.3773603), (46051, 6.4387903), (46308, 6.7054977), (46567, 7.0757318), (46816, 6.468061), (47076, 6.310225), (47334, 6.7282414), (47595, 6.5788345), (47850, 5.5467033), (48110, 6.2166157), (48367, 6.1391344), (48625, 6.7709603), (48881, 5.8942218), (49140, 5.9604731), (49400, 6.1725335), (49661, 6.0105629), (49912, 6.7636356), (50172, 6.4907875), (50423, 7.5144014), (50686, 6.8038797), (50949, 5.8369827), (51212, 6.3330717), (51472, 6.0745878), (51730, 6.593092), (51988, 6.1439772), (52248, 6.602654), (52503, 6.440239), (52760, 7.2817326), (53011, 6.7459507), (53267, 6.5408969), (53526, 6.8302493), (53787, 7.2134228), (54048, 6.384304), (54308, 6.3747783), (54568, 6.1544204), (54826, 5.9117742)]


canteen = [(247, 1.7845367), (250, 6.095705), (494, 1.5668015), (499, 6.1396756), (742, 2.5114017), (749, 5.5216098), (991, 2.2915065), (999, 6.7508106), (1240, 2.8206787), (1248, 5.0244288), (1489, 3.0378637), (1497, 5.5061674), (1738, 4.0079532), (1747, 6.4346547), (1987, 3.5074737), (1997, 5.8013043), (2236, 4.4625726), (2246, 5.9400082), (2485, 4.7686515), (2494, 6.1753678), (2734, 3.7373824), (2743, 6.2623024), (2979, 4.2289724), (2989, 5.9445844), (3226, 4.6288319), (3239, 6.0660033), (3474, 4.8711963), (3488, 5.6510606), (3723, 4.130125), (3737, 5.743926), (3972, 6.0481911), (3985, 5.5269346), (4221, 4.8751922), (4234, 6.2150302), (4470, 4.727334), (4482, 6.5842466), (4719, 4.8880529), (4731, 5.7383809), (4967, 4.9888101), (4979, 6.584548), (5217, 4.4203882), (5227, 5.7847991), (5466, 5.7314644), (5476, 6.1638365), (5714, 5.3233938), (5726, 6.1414666), (5954, 4.8637352), (5967, 6.1676884), (6203, 5.4254661), (6216, 6.1921573), (6451, 5.5141578), (6465, 6.5578818), (6700, 4.8896008), (6714, 5.8673501), (6949, 5.0437469), (6963, 5.3901811), (7198, 5.7233057), (7212, 5.7592826), (7447, 5.7372804), (7462, 5.6582489), (7696, 5.9088111), (7711, 5.7922406), (7945, 5.6492367), (7959, 5.7728739), (8194, 5.2511678), (8207, 5.5873141), (8443, 5.7123818), (8457, 6.2102451), (8691, 5.6968369), (8706, 5.9591436), (8930, 5.9657288), (8948, 5.8480382), (9178, 6.0234671), (9198, 5.8914742), (9427, 5.5985355), (9447, 5.8811774), (9677, 6.2013545), (9697, 6.1355648), (9926, 5.8126655), (9946, 6.439703), (10175, 5.9648008), (10195, 6.0448322), (10424, 5.3269978), (10445, 5.7004051), (10672, 5.6029997), (10694, 7.5358667), (10921, 5.9655652), (10943, 6.4662571), (11170, 5.6842103), (11191, 6.5211077), (11419, 5.6867533), (11440, 6.8298459), (11668, 6.1682143), (11690, 6.4894071), (11908, 5.2233191), (11930, 6.3793745), (12156, 5.4772491), (12179, 6.3569188), (12405, 5.6370811), (12428, 6.1146407), (12653, 5.9627671), (12678, 8.166749), (12902, 5.9968944), (12928, 6.2933021), (13151, 5.3767185), (13176, 6.4264398), (13399, 5.4116116), (13425, 6.2963576), (13648, 6.5042067), (13674, 5.4869862), (13897, 5.618309), (13922, 5.6313848), (14146, 5.5883718), (14170, 6.7774215), (14395, 5.8969641), (14419, 6.2598958), (14668, 6.9717112), (14909, 6.2363458), (15159, 5.3742967), (15407, 6.545352), (15656, 6.5999618), (15906, 5.4216657), (16155, 5.531168), (16404, 6.5671768), (16653, 7.1208186), (16899, 6.4574952), (17149, 5.962316), (17400, 7.1805735), (17650, 6.3250794), (17891, 7.0390553), (18141, 7.1257591), (18390, 6.2848325), (18640, 5.6419945), (18888, 6.7351055), (19137, 6.3595719), (19385, 6.3494625), (19634, 6.5382457), (19883, 6.0041237), (20132, 7.1004887), (20381, 6.88901), (20631, 6.9245548), (20872, 5.983037), (21119, 5.930459), (21369, 6.3713722), (21618, 6.3692884), (21867, 7.5636263), (22117, 6.0706301), (22366, 6.4349661), (22616, 5.7346129), (22866, 6.7313385), (23115, 6.150012), (23366, 6.2728043), (23615, 6.2592802), (23854, 7.0595746), (24103, 6.2737651), (24351, 6.1610284), (24600, 6.1942024), (24850, 6.0788536), (25100, 6.1009302), (25349, 6.3469224), (25599, 5.8467898), (25849, 5.8346848), (26098, 6.342196), (26348, 6.5290308), (26597, 6.6648822), (26838, 6.011734), (27086, 5.9568424), (27335, 5.5225396), (27585, 6.456593), (27835, 6.2552276), (28084, 6.2046056), (28333, 5.8164983), (28582, 5.9526515), (28831, 6.0390625), (29081, 5.9407005), (29331, 6.7519698), (29580, 6.1347027), (29821, 6.6466928), (30070, 6.4893284), (30318, 6.8776851), (30567, 6.3060994), (30815, 6.5935149), (31063, 6.8914304), (31312, 6.9574294), (31561, 7.3390646), (31810, 6.6313167), (32058, 6.0007925), (32307, 7.2915883), (32555, 5.759676), (32795, 6.2782502), (33043, 7.8327479), (33292, 6.736877), (33540, 6.377274), (33788, 5.8441057), (34037, 6.7465258), (34285, 6.1874528), (34534, 7.1747646), (34782, 6.4934421), (35029, 7.1082969), (35278, 7.1790724), (35525, 6.717555), (35765, 7.041914), (36014, 7.2332935), (36262, 6.8404331), (36510, 6.4987559), (36758, 6.8919382)]


==> imgs/data_time.py <==
book_time = {512: 1463619567.5972939, 22985: 1463647833.073917, 35414: 1463663465.993137, 4105: 1463624083.2866874, 29195: 1463655647.3889697, 51212: 1463681804.032036, 7694: 1463628591.8190064, 18448: 1463642120.7953591, 11281: 1463633101.5126436, 32786: 1463660157.3167424, 53267: 1463684208.0639997, 22037: 1463646631.2347298, 28243: 1463654444.409721, 52248: 1463683006.058117, 53787: 1463684809.4635303, 46816: 1463676694.8750842, 36898: 1463665269.816996, 37411: 1463665872.0206537, 54308: 1463685410.2720692, 3625: 1463623481.7391546, 54826: 1463686011.8906004, 36396: 1463664669.1293356, 14382: 1463637009.6815405, 39265: 1463667976.0557644, 7216: 1463627991.1094234, 10801: 1463632500.3780487, 55346: 1463686613.432127, 32307: 1463659555.630078, 56373: 1463687816.5641456, 35894: 1463664068.137735, 25143: 1463650537.7646239, 55865: 1463687215.1226406, 48881: 1463679098.5255542, 38470: 1463667074.0278804, 17249: 1463640617.6149173, 3146: 1463622880.927673, 43703: 1463673087.444353, 57936: 1463689621.0257013, 17489: 1463640918.5332086, 31827: 1463658954.6084688, 14862: 1463637610.7111301, 13910: 1463636408.0209496, 5305: 1463625585.0788388, 39000: 1463667675.3454697, 24665: 1463649936.604033, 58458: 1463690222.5642347, 6976: 1463627691.0339894, 59231: 1463691123.664039, 59492: 1463691423.854308, 16060: 1463639113.7024589, 39530: 1463668276.7270591, 13671: 1463636107.2436533, 51730: 1463682404.8475842, 2671: 1463622273.866224, 9841: 1463631297.7378411, 25619: 1463651137.8312168, 27764: 1463653843.4101226, 20598: 1463644826.2479618, 34935: 1463662865.0655358, 24186: 1463649335.9014404, 17019: 1463640316.9836254, 31356: 1463658353.230852, 11512: 1463633402.660938, 19167: 1463643022.825215, 40580: 1463669479.6201875, 6737: 1463627390.5506225, 20357: 1463644525.9226692, 2191: 1463621672.352788, 41104: 1463670080.8507252, 52760: 1463683606.977596, 9362: 1463630695.8792334, 35654: 1463663766.8954363, 20118: 1463644225.7353764, 27287: 1463653242.3105242, 41624: 1463670681.465272, 16539: 1463639714.7970438, 42146: 1463671282.4948218, 20839: 1463645127.8162515, 44486: 1463673989.5082088, 6257: 1463626788.5881639, 42668: 1463671883.797325, 1711: 1463621070.1413593, 26568: 1463652339.5864067, 8882: 1463630095.1406097, 43190: 1463672484.79284, 26807: 1463652640.4318454, 12472: 1463634604.9021466, 23225: 1463648134.0592105, 30396: 1463657150.6815925, 33983: 1463661660.9883223, 44225: 1463673688.6629133, 42407: 1463671583.5480723, 10321: 1463631899.052447, 11041: 1463632801.3383467, 44747: 1463674289.8652725, 19647: 1463643624.330795, 1231: 1463620469.715936, 50949: 1463681502.9237626, 45269: 1463674891.029396, 11991: 1463634003.769538, 26328: 1463652039.0121014, 4825: 1463624984.3803928, 19407: 1463643324.1895034, 8412: 1463629494.6679819, 29917: 1463656549.566983, 15582: 1463638512.5998933, 21797: 1463646330.657431, 45792: 1463675492.0909648, 33505: 1463661059.841704, 22755: 1463647532.8386214, 46308: 1463676093.608531, 47334: 1463677295.3956764, 40060: 1463668878.1936502, 47850: 1463677896.8213754, 48367: 1463678497.1619992, 752: 1463619868.712508, 58980: 1463690823.55177, 50423: 1463680901.8092115, 49912: 1463680301.1336586, 4345: 1463624383.3309474, 29435: 1463655948.0373464, 28714: 1463655045.8453138, 18686: 1463642421.2046452, 257: 1463619266.9200785, 33026: 1463660457.6030762, 22277: 1463646931.8320284, 51472: 1463682104.615311, 53011: 1463683907.3867981, 51988: 1463682705.3388507, 53526: 1463684508.483262, 52503: 1463683306.3253841, 28953: 1463655346.3716106, 48110: 1463678196.8557208, 14621: 1463637310.1818352, 7455: 1463628291.8147113, 54048: 1463685110.208799, 18209: 1463641820.2700722, 32547: 1463659857.253408, 37156: 1463665570.9163287, 25381: 1463650837.7499206, 36647: 1463664969.6276615, 54568: 1463685711.2803342, 37676: 1463666172.6839633, 55086: 1463686312.587866, 36144: 1463664368.2640362, 56114: 1463687515.731897, 2431: 1463621973.495005, 55606: 1463686914.0903842, 56632: 1463688117.4383938, 3387: 1463623181.7169058, 57414: 1463689020.2601671, 23946: 1463649035.2461364, 21557: 1463646029.3471353, 57152: 1463688719.2459016, 10561: 1463632199.7447479, 28483: 1463654744.9750178, 32068: 1463659255.2377732, 21318: 1463645728.698841, 24904: 1463650237.1283288, 57675: 1463689320.8254337, 12951: 1463635205.4137533, 38735: 1463667374.6551752, 58196: 1463689921.7189682, 13190: 1463635506.0380552, 2906: 1463622580.6094391, 58719: 1463690522.9665022, 10080: 1463631598.149146, 6497: 1463627089.214394, 31586: 1463658653.6761649, 56891: 1463688418.276642, 28004: 1463654143.9224222, 35175: 1463663165.4858365, 24426: 1463649636.115737, 11751: 1463633702.9872346, 3865: 1463623781.7544227, 38205: 1463666773.4265838, 21078: 1463645428.0825467, 39795: 1463668577.5943532, 23707: 1463648735.192826, 6015: 1463626487.5915923, 9601: 1463630997.0025368, 47595: 1463677596.440025, 40325: 1463669178.9659188, 27526: 1463653542.9458232, 17729: 1463641219.2254968, 29676: 1463656248.5556803, 40842: 1463669779.9104571, 16779: 1463640015.9553347, 31116: 1463658052.609533, 41365: 1463670381.476994, 5776: 1463626187.2382815, 13431: 1463635807.2053554, 41885: 1463670982.1435695, 1951: 1463621371.3555706, 37941: 1463666473.4232726, 9122: 1463630395.7979217, 30875: 1463657751.5552154, 14150: 1463636708.5062463, 33265: 1463660758.6623957, 5545: 1463625886.1930602, 23466: 1463648434.5055172, 16300: 1463639414.5377507, 34222: 1463661961.9416265, 19887: 1463643925.3660846, 42929: 1463672184.0645819, 30636: 1463657451.1038976, 18926: 1463642722.1209297, 43451: 1463672785.883097, 43964: 1463673388.2896168, 1471: 1463620769.756148, 49400: 1463679699.6761072, 8643: 1463629794.7922971, 12711: 1463634905.0304508, 12232: 1463634304.4508421, 5065: 1463625284.4026167, 30157: 1463656850.0612879, 34454: 1463662262.9559307, 33743: 1463661360.472013, 45008: 1463674590.1772778, 25848: 1463651437.830513, 17968: 1463641519.2237856, 34693: 1463662563.945235, 45530: 1463675191.4626813, 992: 1463620169.6437225, 46051: 1463675793.0242474, 47076: 1463676995.169361, 46567: 1463676394.2848077, 26088: 1463651738.591807, 4585: 1463624683.463171, 27047: 1463652941.5392263, 8172: 1463629194.1266558, 15342: 1463638212.172653, 7933: 1463628892.4793322, 48625: 1463678799.1842735, 22515: 1463647232.0593271, 49140: 1463679399.5728297, 15102: 1463637911.4264135, 15821: 1463638813.1851645, 50172: 1463680601.5499349, 49661: 1463680000.1903834, 50686: 1463681202.3824873}

canteen_time = {8706: 1463630081.7706404, 16899: 1463640005.2293599, 25100: 1463649926.3300571, 8194: 1463600122.1818962, 8207: 1463629480.1790144, 7696: 1463599520.3621714, 16404: 1463639403.305777, 2734: 1463593498.3574793, 24600: 1463649324.3314674, 32795: 1463659250.2797847, 14170: 1463636697.0602732, 7198: 1463598919.0614007, 7711: 1463628878.4543638, 35765: 1463662858.2305517, 11930: 1463633992.2125647, 15906: 1463638802.31419, 24103: 1463648722.4008555, 7212: 1463628277.8317444, 15407: 1463638201.1806808, 32307: 1463658648.2791774, 7945: 1463599821.5015333, 6714: 1463627675.871017, 14395: 1463607639.0642366, 14909: 1463637598.788158, 23615: 1463648121.3012404, 31810: 1463658047.5515447, 6216: 1463627075.3474295, 13897: 1463607037.5304327, 23115: 1463647519.3976529, 31312: 1463657445.9529097, 5714: 1463597113.556892, 14419: 1463636997.917568, 13399: 1463606435.6286273, 22616: 1463646918.4320598, 5726: 1463626474.1805596, 30815: 1463656843.4043033, 5217: 1463596512.675965, 13922: 1463636396.7979758, 22117: 1463646316.825463, 12902: 1463605834.446828, 5227: 1463625872.8630946, 30318: 1463656241.2046974, 4719: 1463595911.6399493, 13425: 1463635795.7243822, 21618: 1463645715.510872, 12405: 1463605232.7940283, 35278: 1463662257.666943, 4731: 1463625272.1376483, 4221: 1463595309.4568012, 21119: 1463645114.410283, 12928: 1463635195.222777, 11908: 1463604631.8512259, 4234: 1463624671.894201, 3723: 1463594707.8588204, 12428: 1463634593.3871734, 29331: 1463655038.4153311, 20631: 1463644513.0216994, 3737: 1463624070.5597184, 3226: 1463594106.490916, 11419: 1463604029.9834247, 36510: 1463663760.593451, 28831: 1463654436.6417391, 20132: 1463643911.516117, 2246: 1463622261.0832572, 3239: 1463623469.575184, 10921: 1463603428.8436215, 28333: 1463653835.159142, 36014: 1463663159.3528507, 11440: 1463633391.142965, 19634: 1463643310.7785351, 2743: 1463622861.5237226, 10424: 1463602827.5248208, 27835: 1463653234.3495429, 2236: 1463592896.7180512, 10943: 1463632790.5593722, 19137: 1463642709.9069588, 30070: 1463655940.4083622, 9926: 1463602226.117015, 27335: 1463652632.7968597, 6451: 1463598015.962177, 1738: 1463592295.5476623, 10445: 1463632189.295772, 9677: 1463601925.5685992, 18640: 1463642109.099387, 1747: 1463621660.1608195, 35029: 1463661957.0426378, 26838: 1463652032.2021174, 1240: 1463591694.6110642, 9946: 1463631586.8791723, 18141: 1463641507.6228132, 1248: 1463621058.44839, 8930: 1463601023.260562, 34534: 1463661354.2850273, 9447: 1463630984.811565, 26348: 1463651430.6775298, 749: 1463620456.6639702, 29821: 1463655639.7799854, 17650: 1463640906.7172365, 9427: 1463601624.5041845, 8948: 1463630382.4919522, 34037: 1463660753.357408, 247: 1463590492.733514, 25849: 1463650828.6379418, 250: 1463619855.620542, 8443: 1463600422.887175, 17149: 1463640305.9406514, 33540: 1463660151.2137558, 25349: 1463650226.439354, 8457: 1463629781.1633282, 16653: 1463639704.2180686, 24850: 1463649625.374762, 33043: 1463659550.48709, 7447: 1463599219.6498046, 16155: 1463639102.7214847, 24351: 1463649023.4761634, 6949: 1463598618.0389977, 7462: 1463628578.1000373, 15656: 1463638501.9539201, 32555: 1463658949.0774815, 23854: 1463648421.645547, 6963: 1463627977.0594566, 15159: 1463637900.177442, 32058: 1463658348.2298632, 6465: 1463627375.439661, 14146: 1463607338.1128364, 23366: 1463647820.8769455, 31561: 1463657746.6242266, 14668: 1463637298.1068635, 5967: 1463626775.3681977, 13648: 1463606736.7980292, 22866: 1463647219.3703568, 31063: 1463657144.3786073, 5466: 1463596813.443428, 22366: 1463646617.5547616, 13151: 1463606135.5192266, 6203: 1463597715.8717499, 5476: 1463626173.509317, 742: 1463591094.021294, 4967: 1463596211.7075026, 13674: 1463636096.0556796, 21867: 1463646015.9951665, 12653: 1463605533.0704296, 35525: 1463662557.7262495, 4979: 1463625572.358872, 4470: 1463595610.9403746, 13176: 1463635495.6320794, 21369: 1463645415.0565772, 12156: 1463604931.9366279, 33292: 1463659851.1214216, 4482: 1463624972.1294243, 3972: 1463595008.4712727, 12678: 1463634894.4424756, 20872: 1463644813.858991, 29580: 1463655338.961628, 5954: 1463597414.7133248, 3985: 1463624371.5609777, 3474: 1463594406.9823685, 12179: 1463634292.9398687, 11668: 1463604331.042825, 494: 1463590793.065906, 36758: 1463664061.5057504, 29081: 1463654737.613035, 20381: 1463644211.8934088, 3488: 1463623769.5764525, 11170: 1463603729.6920226, 2979: 1463593805.517684, 28582: 1463654136.4844394, 36262: 1463663460.4901495, 11690: 1463633691.9322605, 19883: 1463643611.0008266, 2989: 1463623168.5549393, 7959: 1463629179.5186887, 8691: 1463600723.0753686, 28084: 1463653534.5068429, 2485: 1463593197.185259, 11191: 1463633090.7696688, 19385: 1463643010.1792452, 2494: 1463622561.2864885, 10175: 1463602526.8624203, 27585: 1463652933.6012447, 1987: 1463592596.2228565, 10694: 1463632489.4270742, 18888: 1463642409.5736728, 10672: 1463603128.273221, 1997: 1463621960.6490383, 27086: 1463652332.2174203, 1489: 1463591994.8324492, 30567: 1463656542.243, 18390: 1463641808.089101, 1497: 1463621359.215602, 9178: 1463601323.3467698, 34782: 1463661655.432335, 991: 1463591394.1256795, 9697: 1463631285.8358686, 17891: 1463641207.0375257, 26597: 1463651731.1348243, 999: 1463620757.6911798, 34285: 1463661053.7607179, 9198: 1463630683.925261, 26098: 1463651129.7792358, 499: 1463620155.5327594, 17400: 1463640606.706943, 25599: 1463650527.590648, 33788: 1463660452.287088, 10195: 1463631887.961473, 6700: 1463598317.4255939}


==> imgs/plot.py <==
import numpy as np
import matplotlib.pyplot as plt
from data import *
from data_time import *

def smooth(inp, mapping):
    degree = 2
    ret = []
    min_val = 1e20
    inp = [(mapping[x], y) for x, y in inp]
    for i in range(len(inp) // degree):
        part = inp[(i * degree):((i + 1) * degree)]
        x = np.mean(np.array([x for x, _ in part]))
        y = np.mean(np.array([y for _, y in part]))
        ret.append((x, y))
        min_val = min(min_val, x)
    ret = sorted(ret)
    return [(x - min_val, y) for x, y in ret]

book = smooth(book, book_time)
canteen = smooth(canteen, canteen_time)

plt.plot(np.array([x for x, _ in book]), np.array([y for _, y in book]), label='book')
plt.plot(np.array([x for x, _ in canteen]), np.array([y for _, y in canteen]), label='canteen')
plt.legend(["book", "canteen"], loc=2)


plt.ylabel('Inception Score')
plt.xlabel('Step')

#plt.axis([0, 30000, 2, 7])


plt.show()


==> lint.sh <==
grep imagenet gan.tex | grep -v ImageNet # capitalization should be ImageNet

